A Generative Approach for User-Centered, Collaborative, Domain-Specific Modeling Environments

The use of low- and no-code modeling tools is today an established way in practice to give non-programmers an opportunity to master their digital challenges independently, using the means of model-driven software development. However, the existing tools are limited to a very small number of different domains such as mobile app development, which can be attributed to the enormous demands that a user has on such a tool today. These demands exceed the mere use of a modeling environment as such and require cross-cutting concerns such as: easy access, direct usability and simultaneous collaboration, which result in additional effort in the realization of such tools. Our solution is based on the idea to support and simplify the creation of new domain-specific holistic tools by generating it entirely based on a declarative specification with a domain-specific meta-tool. The meta-tool Pyro demonstrated and analyzed here focuses on graph-based graphical languages to fully generate a complete, directly executable tool starting from a meta-model in order to meet all cross-cutting requirements.

==> listings/TriggerTransition.java <==
public class TriggerTransition extends CincoCustomAction<Transition> {
	
	public boolean canExecute(Transition transition) {
		for (Place p : transition.getPredecessors()) {
			if (p.getToken() == 0) 
				// can't execute if one predecessor with 0 tokens is found
				return false;
		}
		return true;
	}

	public void execute(Transition transition) {
		// decrement each predecessor by 1
		for (Place pre : transition.getPredecessors()) {
			pre.setToken(pre.getToken()-1);
		}
		// increment each successor by 1
		for (Place succ : transition.getSuccessors()) {
			succ.setToken(succ.getToken()+1);
		}
	}

	public String getName() {
		return "Trigger Transition";
	}

}

